Network model for higher-order topological phases

We introduce a two-dimensional network model that realizes a higher-order topological phase (HOTP). We find that in the HOTP the bulk and boundaries of the system are gapped, and a total of 16 corner states are protected by the combination of a four-fold rotation, a phase-rotation, and a particle-hole symmetry. In addition, the model exhibits a strong topological phase at a point of maximal coupling. This behavior is in opposition to conventional network models, which are gapless at this point. By introducing the appropriate topological invariants, we show how a point group symmetry can protect a topological phase in a network. Our work provides the basis for the realization of HOTP in alternative experimental platforms implementing the network model.

==> anc/hoti_network_model.py <==
# Copyright (c) 2020, Hui Liu, Selma Franca, Ali G. Moghaddam, Fabian Hassler,
# and Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
--------------------------------------
Network model for higher-order topological insulators
--------------------------------------

In this module we reproduce some of the results presented in the paper:

Hui Liu, Selma Franca, Ali G. Moghaddam, Fabian Hassler, and Ion Cosma Fulga.
"Network model for higher-order topological insulators"
arXiv:2009.07877.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 HOTI_network_model.py

"""

from __future__ import division # make 1/2 == 0.5 instead of 0
import numpy as np
import scipy.linalg as la
from matplotlib.colors import LinearSegmentedColormap
import pylab as py
import numpy.matlib as ml

py.ion()
cmap = LinearSegmentedColormap.from_list(name='rbb',
                colors =['darkred', 'limegreen', 'dodgerblue'])

### C4 symmetry operator

O = np.zeros((4, 4))
temp = np.array([[ 1, 0, 0, 0],
                 [ 0, 0, 0, 1],
                 [ 0, 0, 1, 0],
                 [ 0, 1, 0, 0]])

Ri = [np.diag([-1, 1, 1, 1]) @ temp, np.diag([1, -1, 1, 1]) @ temp,
      np.diag([1, 1, -1, 1]) @ temp, np.diag([1, 1, 1, -1]) @ temp]

R = np.bmat([[     O,     O,     O, Ri[3] ],
             [ Ri[2],     O,     O,     O ],
             [     O, Ri[1],     O,     O ],
             [     O,     O, Ri[0],     O ]])

### Builder functions for the Ho-Chalker operator

def Ho_Chalker_unit_cell(thetas, boundary):
    """ Returns the block of the Ho-Chalker operator corresponding to the 
    intra unit cell scattering processes.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.
    boundary: string
        Indicates if the unit cell is at the system boundary. Should contain
        one or more of 'L', 'R', 'T', and 'B' for left, right, top, and bottom
        boundaries, respectively.

    Returns
    -------
    S : 16x16 array
        Intra unit cell block of the Ho-Chalker operator.
    """

    S = np.zeros((16, 16))
    t1, t2, t3, t4 = thetas
    c1 = np.cos(t1); c2 = np.cos(t2); c3 = np.cos(t3); c4 = np.cos(t4)
    s1 = np.sin(t1); s2 = np.sin(t2); s3 = np.sin(t3); s4 = np.sin(t4)

    # only momentum-independent terms are included
    S1 = np.array([[  0, c3,  0,   0],
                   [ c3,  0,  0,   0],
                   [  0,  0, c1,  s1],
                   [  0,  0, s1, -c1]])

    S2 = np.array([[  0,  0,   0, c4],
                   [  0, c2,  s2,  0],
                   [  0, s2, -c2,  0],
                   [ c4,  0,   0,  0]])

    S3 = np.array([[  0, c3,   0,  0],
                   [ c3,  0,   0,  0],
                   [  0,  0, -c1, s1],
                   [  0,  0,  s1, c1]])

    S4 = np.array([[  0,  0,   0, c4],
                   [  0, c2,  s2,  0],
                   [  0, s2, -c2,  0],
                   [ c4,  0,   0,  0]])

    S = np.bmat([[  O,  O,  O, S4],
                 [ S1,  O,  O,  O],
                 [  O, S2,  O,  O],
                 [  O,  O, S3,  O]])

    if boundary is None:
        boundary = ' '

    if 'L' in boundary:
        S[0, 15] = S[11, 4] = 1

    if 'R' in boundary:
        S[3, 12] = S[8, 7] = 1

    if 'T' in boundary:
        S[5, 0] = S[12, 9] = 1

    if 'B' in boundary:
        S[4, 1] = S[13, 8] = 1

    return S

def Ho_Chalker_hop_plus_x(thetas):
    """ Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its right neighbor.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.

    Returns
    -------
    S : 16x16 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        +x direction.
    """

    S = np.zeros((16, 16))
    t1, t2, t3, t4 = thetas
    S[8, 4] = np.sin(t4); S[3, 15] = -np.sin(t4)
    return S

def Ho_Chalker_hop_minus_x(thetas):
    """ Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its left neighbor.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.

    Returns
    -------
    S : 16x16 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        -x direction.
    """

    S = np.zeros((16, 16))
    t1, t2, t3, t4 = thetas
    S[11, 7] = -np.sin(t4); S[0, 12] = np.sin(t4)
    return S

def Ho_Chalker_hop_plus_y(thetas):
    """ Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its top neighbor.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.

    Returns
    -------
    S : 16x16 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        +y direction.
    """

    S = np.zeros((16, 16))
    t1, t2, t3, t4 = thetas
    S[5, 1] = S[12, 8] = -np.sin(t3)
    return S

def Ho_Chalker_hop_minus_y(thetas):
    """ Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its bottom neighbor.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.

    Returns
    -------
    S : 16x16 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        -y direction.
    """

    S = np.zeros((16, 16))
    t1, t2, t3, t4 = thetas
    S[4, 0] = S[13, 9] = np.sin(t3)
    return S

def build_bulk_system(thetas, momenta):
    """ Build the 16x16 momentum-space Ho-Chalker operator.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.
    momenta : list of floats
        Values of the two momenta, kx and ky.

    Returns
    -------
    S : 16x16 array
        Bulk Ho-Chalker operator.
    """

    kx, ky = momenta
    return Ho_Chalker_unit_cell(thetas, None) + \
           Ho_Chalker_hop_plus_x(thetas) * np.exp(1j * kx) + \
           Ho_Chalker_hop_minus_x(thetas) * np.exp(-1j * kx) + \
           Ho_Chalker_hop_plus_y(thetas) * np.exp(1j * ky) + \
           Ho_Chalker_hop_minus_y(thetas) * np.exp(-1j * ky)

def build_ribbon_x(thetas, kx, width=10):
    """ Build the Ho-Chalker operator in a ribbon geometry.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.
    kx : float
        Momentum along the infinite direction of the ribbon.
    width : integer
        Number of unit cells in the finite direction of the ribbon.

    Returns
    -------
    S : 2D array
        Ho-Chalker operator in a ribbon geometry.
    """

    S = np.zeros((16*width, 16*width), dtype=complex)
    for ind in range(width):
        boundary = ' '
        if ind == 0:
            boundary = 'T'

        if ind == width - 1:
            boundary = 'B'

        S[16*ind:16*(ind+1), 16*ind:16*(ind+1)] = \
            Ho_Chalker_unit_cell(thetas, boundary) + \
            Ho_Chalker_hop_plus_x(thetas) * np.exp(1j * kx) + \
            Ho_Chalker_hop_minus_x(thetas) * np.exp(-1j * kx)

        if ind < width - 1:
            S[16*(ind):16*(ind+1), 16*(ind+1):16*(ind+2)] = \
                Ho_Chalker_hop_minus_y(thetas)
            S[16*(ind+1):16*(ind+2), 16*(ind):16*(ind+1)] = \
                Ho_Chalker_hop_plus_y(thetas)

    return S

def build_finite_system(thetas, length=3, width=3):
    """ Build the Ho-Chalker operator of a finite-sized network model.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.
    length : integer
        Number of unit cells in the horizontal direction.
    width : integer
        Number of unit cells in the vertical direction.

    Returns
    -------
    S : 2D array
        Ho-Chalker operator of a finite system.
    """

    S = np.zeros((16*width*length, 16*width*length))

    def mat_ind(x, y):
        return 16 * (y * length + x)

    for xval in range(length):
        for yval in range(width):
            boundary = ' '
            if xval == 0:
                boundary += 'L'

            if xval == length-1:
                boundary += 'R'

            if yval == 0:
                boundary += 'T'

            if yval == width-1:
                boundary += 'B'

            S[mat_ind(xval, yval):mat_ind(xval, yval)+16, 
              mat_ind(xval, yval):mat_ind(xval, yval)+16] = \
                        Ho_Chalker_unit_cell(thetas, boundary)

            if yval < width-1:
                S[ mat_ind(xval, yval)   : mat_ind(xval, yval)   + 16, 
                   mat_ind(xval, yval+1) : mat_ind(xval, yval+1) + 16 ] = \
                        Ho_Chalker_hop_minus_y(thetas)

                S[ mat_ind(xval, yval+1) : mat_ind(xval, yval+1) + 16, 
                   mat_ind(xval, yval)   : mat_ind(xval, yval)   + 16 ] = \
                        Ho_Chalker_hop_plus_y(thetas)

            if xval < length-1:
                S[ mat_ind(xval+1, yval) : mat_ind(xval+1, yval) + 16, 
                   mat_ind(xval, yval)   : mat_ind(xval, yval)   + 16 ] = \
                        Ho_Chalker_hop_minus_x(thetas)
                S[ mat_ind(xval, yval)   : mat_ind(xval, yval)   + 16, 
                   mat_ind(xval+1, yval) : mat_ind(xval+1, yval) + 16 ] = \
                        Ho_Chalker_hop_plus_x(thetas)

    return S

### Builder functions for the 2- and 4-terminal scattering matrix

def smatrix_slice_1(thetas, width=20, pbc=False, twist=0):
    """ Construct the two-terminal scattering matrix for a (type-I) slice of 
    the network model.

    For a network model consisting of N unit cells in the vertical direction, 
    there are 2N-1 scattering nodes in the slice if the network has open 
    boundary conditions, or 2N if the network has periodic boundary conditions.

    Parameters
    ----------
    thetas : list of floats
        Angles of the scattering nodes. If the list contains two elements, they
        are interpreted as being the angles (theta_1, theta_3) of a uniform
        network model. Otherwise, one angle will be used for each node, and
        2N angles are required, where N is the number of unit cells in the
        vertical direction. If open boundary conditions are used, thetas[0] 
        is ignored, since it corresponds to the node across the periodic 
        boundary.
    width : integer
        Number of unit cells in the vertical direction of the network.
    pbc : boolean
        Determine whether the network model has periodic boundary conditions in
        the vertical direction.
    twist : float
        Specifies the twist angle across the boundary of the system. This is 
        useful for computing the strong topological invariant. Only used if
        pbc is True.

    Returns
    -------
    blocks : list of 2D arrays
        Slice scattering matrix blocks, in the order: r, t', t, and r'. The
        block matrix index convention is [outgoing_mode_j, incoming_mode_k],
        where j, k are ordered in increasing y direction.
    """

    if len(thetas) == 2:
        t1, t3 = thetas
        thetas = [t3, t1,] * width
    else:
        if len(thetas) != 2*width:
            raise ValueError('Number of node angles does not match number of' +
                             ' unit cells.')

    rmat = np.zeros([2*width, 2*width], dtype=complex)
    tpmat = np.zeros([2*width, 2*width], dtype=complex)
    tmat = np.zeros([2*width, 2*width], dtype=complex)
    rpmat = np.zeros([2*width, 2*width], dtype=complex)    

    for ind in range(width):
        tmat[2*ind + 1, 2*ind + 1] = np.sin(thetas[2*ind + 1])
        tmat[2*ind, 2*ind] = np.cos(thetas[2*ind])

    for ind in range(width - 1):
        rmat[2*ind, 2*ind + 1] = np.cos(thetas[2*ind + 1])
        tpmat[2*ind, 2*ind] = np.sin(thetas[2*ind + 1])
        rpmat[2*ind + 1, 2*ind] = -np.cos(thetas[2*ind + 1])

    for ind in range(1, width):
        rmat[2*ind - 1, 2*ind] = np.sin(thetas[2*ind])
        tpmat[2*ind - 1, 2*ind - 1] = np.cos(thetas[2*ind])
        rpmat[2*ind, 2*ind - 1] = -np.sin(thetas[2*ind])

    rmat[2*width - 2, 2*width - 1] = np.cos(thetas[-1])
    tpmat[2*width - 2, 2*width - 2] = np.sin(thetas[-1])
    rpmat[2*width - 1, 2*width - 2] = -np.cos(thetas[-1])

    if pbc:
        rmat[2*width - 1, 0] = np.sin(thetas[0]) * np.exp(-1j * twist)
        tpmat[2*width - 1, 2*width - 1] = np.cos(thetas[0])
        rpmat[0, 2*width - 1] = -np.sin(thetas[0]) * np.exp(+1j * twist)

    else:
        tmat[0, 0] = 1
        tpmat[2*width - 1, 2*width - 1] = 1

    return [rmat, tpmat, tmat, rpmat]

def smatrix_slice_2(thetas, width):
    """ Construct the two-terminal scattering matrix for a (type-II) slice of 
    the network model.

    For a network model consisting of N unit cells in the vertical direction, 
    there are 2N scattering nodes in the slice, no matter the boundary 
    conditions.

    Parameters
    ----------
    thetas : list of floats
        Angles of the scattering nodes. If the list contains one element, it is
        interpreted as being the angle of a uniform network model. Otherwise, 
        one angle will be used for each node.
    width : integer
        Number of unit cells in the vertical direction of the network.

    Returns
    -------
    blocks : list of 2D arrays
        Slice scattering matrix blocks, in the order: r, t', t, and r'. The
        block matrix index convention is [outgoing_mode_j, incoming_mode_k],
        where j, k are ordered in increasing y direction.
    """

    if len(thetas) == 1:
        theta = thetas[0]
        thetas = [theta,] * (2*width)
    else:
        if len(thetas) != 2*width:
            raise ValueError('Number of node angles does not match number of' +
                             ' unit cells.')

    rmat = np.zeros([2*width, 2*width], dtype=complex)
    tpmat = np.zeros([2*width, 2*width], dtype=complex)
    tmat = np.zeros([2*width, 2*width], dtype=complex)
    rpmat = np.zeros([2*width, 2*width], dtype=complex)    

    rmat = np.diag(np.sin(thetas))
    tpmat = -np.diag(np.cos(thetas) * np.array([1, -1] * width))
    tmat = np.diag(np.cos(thetas) * np.array([1, -1] * width))
    rpmat = np.diag(np.sin(thetas))

    return [rmat, tpmat, tmat, rpmat]

def smatrix_slice_3(thetas, width):
    """ Construct the two-terminal scattering matrix for a (type-III) slice of 
    the network model.

    For a network model consisting of N unit cells in the vertical direction, 
    there are 2N scattering nodes in the slice, no matter the boundary 
    conditions.

    Parameters
    ----------
    thetas : list of floats
        Angles of the scattering nodes. If the list contains one element, it is
        interpreted as being the angle of a uniform network model. Otherwise, 
        one angle will be used for each node.
    width : integer
        Number of unit cells in the vertical direction of the network.

    Returns
    -------
    blocks : list of 2D arrays
        Slice scattering matrix blocks, in the order: r, t', t, and r'. The
        block matrix index convention is [outgoing_mode_j, incoming_mode_k],
        where j, k are ordered in increasing y direction.
    """

    if len(thetas) == 1:
        theta = thetas[0]
        thetas = [theta,] * (2*width)
    else:
        if len(thetas) != 2*width:
            raise ValueError('Number of node angles does not match number of' +
                             ' unit cells.')

    rmat = np.zeros([2*width, 2*width], dtype=complex)
    tpmat = np.zeros([2*width, 2*width], dtype=complex)
    tmat = np.zeros([2*width, 2*width], dtype=complex)
    rpmat = np.zeros([2*width, 2*width], dtype=complex)    

    rmat = np.diag(np.cos(thetas))
    tpmat = -np.diag(np.sin(thetas) * np.array([1, -1] * width))
    tmat = np.diag(np.sin(thetas) * np.array([1, -1] * width))
    rpmat = np.diag(np.cos(thetas))

    return [rmat, tpmat, tmat, rpmat]

def combine_slices(s2, s1):
    """ Combine two scattering matrices. s2 (the first argument) is the 
    scattering matrix of the RIGHT scattering region to be combined. 
    Consequently, s1 is the scattering matrix of the LEFT scattering region.

    Parameters
    ----------
    s1, s2 : lists of 2D arrays
        Blocks of the scattering matrices to be combined, as returned by the
        smatrix_slice_1() function, for instance.

    Returns
    -------
    blocks : list of 2D arrays
        Blocks of the combined scattering matrix, in the same format as s1, s2.
    """

    r1, tp1, t1, rp1 = s1
    r2, tp2, t2, rp2 = s2

    n = rp1.shape[0]
    assert rp1.shape == r2.shape == (n, n)

    dtype = np.common_type(rp1, r2)
    if np.linalg.det(np.identity(n, dtype=dtype) - rp1 @ r2) > 0:
        temp = la.lu_factor(np.identity(n, dtype=dtype) - rp1 @ r2)
        temp = la.lu_solve(temp, t1)
        r = r1 + tp1 @ r2 @ temp
        t = t2 @ temp

    else: # perfectly reflecting scattering matrices
        r = r1
        t = t2 @ t1

    dtype = np.common_type(r2, rp1)
    if np.linalg.det(np.identity(n, dtype=dtype) - r2 @ rp1) > 0:
        temp = la.lu_factor(np.identity(n, dtype=dtype) - r2 @ rp1)
        temp = la.lu_solve(temp, tp2)
        tp = tp1 @ temp
        rp = rp2 + t2 @ rp1 @ temp

    else: # perfectly reflecting scattering matrices
        tp = tp1 @ tp2
        rp = rp2

    return [r, tp, t, rp]

def build_network_smatrix(thetas, length=20, width=20, pbc=True, 
                          four_terminal=False, twist=0):
    """ Construct the 2- or 4-terminal scattering matrix of the network model.

    Parameters
    ----------
    thetas : 1D or 2D array of floats
        If a 1D array is given, it will be interpreted as containing the four
        angles (theta_1, theta_2, theta_3, theta_4) of a clean network. If a 2D 
        array is given, each element will be used as the scattering angle for 
        one node of the network. In this case, thetas should have a shape 
        (2*width, 4*length-1).
    length, width : integers
        Number of unit cells in the horizontal and vertical directions, 
        respectively.
    pbc : boolean
        Determine whether periodic boundary conditions are used in the vertical
        direction.
    four_terminal : boolean
        If True, the 4-terminal scattering matrix will be returned, using the
        grading specified in our Appendix. Otherwise, the 2-terminal one will 
        be returned.
    twist : float
        Specifies the twist angle across the boundary of the system. This is 
        useful for computing the strong topological invariant. Only used if
        pbc is True.

    Returns
    -------
    blocks : list of 2D arrays or single 2D array
        If four_terminal is False, the output will be a list of the 2-terminal
        scattering matrix blocks, in the same format as smatrix_slice_1(), 
        for instance. If four_terminal is True, the full scattering matrix in 
        the 4-terminal geometry will be returned as an array of shape (4, 4),
        using the grading discussed in the Appendix.
    """

    thetas = np.array(thetas)
    if len(thetas.shape) == 1:
        if len(thetas) != 4:
            raise ValueError('Four angles expected.')

        t1, t2, t3, t4 = thetas
        thetas = []
        for ind in range(length):
            thetas.append([t3, t1,] * width)
            thetas.append([t2,] * (2*width))
            thetas.append([t3, t1,] * width)
            thetas.append([t4,] * (2*width))

        thetas = np.column_stack(thetas[:-1])

    else:
        if thetas.shape != (2*width, 4*length - 1):
            raise ValueError('The array of angles should have a shape ' +
                             '(2*width, 4*length - 1).')

    # initialize the scattering matrix as a perfectly transmitting one.
    blocks = [np.zeros((2*width, 2*width)), np.identity(2*width), 
              np.identity(2*width), np.zeros((2*width, 2*width))]

    for ind in range(length):
        blocks = combine_slices(smatrix_slice_1(thetas[:, 4*ind], 
                                width, pbc, twist), blocks)
        blocks = combine_slices(smatrix_slice_2(thetas[:, 4*ind + 1], 
                                width), blocks)
        blocks = combine_slices(smatrix_slice_1(thetas[:, 4*ind + 2], 
                                width, pbc, twist), blocks)
        if ind < length - 1:
            blocks = combine_slices(smatrix_slice_3(thetas[:, 4*ind + 3], 
                                    width), blocks)

    if not four_terminal:
        return blocks

    # determine the four-terminal scattering matrix

    S = np.bmat([[ blocks[0], blocks[1]],
                 [ blocks[2], blocks[3]]])

    perm = np.zeros(S.shape, dtype=complex) # permutation of lead modes

    perm[0, 0] = 1
    perm[1, 2*width - 1] = 1
    perm[2, 2*width] = 1
    perm[3, 4*width - 1] = 1

    for ind in range(4, 2*width + 2):
        perm[ind, ind - 3] = 1

    for ind in range(2*width + 2, 4*width):
        perm[ind, ind - 1] = 1

    S = perm @ S @ perm.T

    S_A = S[:4, :4]
    S_B = S[:4, 4:]
    S_C = S[4:, :4]
    S_D = S[4:, 4:]

    S4lead = S_A + S_B @ np.linalg.inv(np.identity(S_D.shape[0]) - S_D) @ \
                S_C

    return S4lead

### Utility functions

def conductance(smatrix):
    """ Compute the two-terminal transmission probability.

    Parameters
    ----------
    smatrix : list of floats
        Blocks of the scattering matrix, as returned by the smatrix_slice_1(), 
        for instance.

    Returns
    -------
    G : float
        Two-terminal transmission probability.
    """

    # using the t block of the scattering matrix.
    return np.trace( smatrix[2] @ smatrix[2].conj().T ).real

def plot_strong_invariant(thetas, length=20, width=20, 
                    twist_values=np.linspace(-np.pi, np.pi, 51)):
    """ Plot det r as a function of twist angle. Its winding number is the
    strong topological invariant.

    Parameters
    ----------
    thetas : 1D or 2D array of floats
        If a 1D array is given, it will be interpreted as containing the four
        angles (theta_1, theta_2, theta_3, theta_4) of a clean network. If a 2D 
        array is given, each element will be used as the scattering angle for 
        one node of the network. In this case, thetas should have a shape 
        (2*width, 4*length-1).
    length, width : integers
        Number of unit cells in the horizontal and vertical directions, 
        respectively.
    twist_values : list of floats
        Values of the twist angle at which to plot the invariant.
    """

    arg_det_r = []

    for tw in twist_values:
        rmat = build_network_smatrix(thetas, length, width, True, False,
                                        twist=tw)[0]
        arg_det_r.append(np.angle(np.linalg.det(rmat)))

    py.figure()
    py.scatter(twist_values, arg_det_r)
    py.ylim([-np.pi, np.pi])
    py.xlim([np.min(twist_values), np.max(twist_values)])
    py.gca().set_aspect(1)
    py.xlabel('twist angle')
    py.ylabel('phase of det r')

def c4_invariant(thetas):
    """ Compute the symmetry indicator-based HOTI invariant.

    Parameters
    ----------
    thetas : list of floats
        Value of (theta_1, theta_2, theta_3, theta_4) for which to compute the
        invariant.

    Returns
    -------
    Q : 0 or 1
        HOTI invariant.
    """

    SG = build_bulk_system(thetas, [0]*2)
    SM = build_bulk_system(thetas, [np.pi]*2)

    if np.linalg.norm(SG @ R - R @ SG) > 1e-12 or \
       np.linalg.norm(SM @ R - R @ SM) > 1e-12:
        raise ValueError('Ho-Chalker operator is not rotation symmetric.')

    E, V = np.linalg.eig(R)
    inds = np.argsort(np.angle(E))

    perm = np.zeros(SG.shape)
    for ind in range(len(inds)):
        perm[ind, inds[ind]] = 1

    Umat = perm @ V.conj().T

    SG = Umat @ SG @ Umat.conj().T
    SM = Umat @ SM @ Umat.conj().T

    # C4 eigenvalue is -pi/4
    E1G = np.angle(np.linalg.eigvals(SG[4:8, 4:8])) / np.pi
    E1M = np.angle(np.linalg.eigvals(SM[4:8, 4:8])) / np.pi

    # C4 eigenvalue is +3pi/4
    E2G = np.angle(np.linalg.eigvals(SG[12:, 12:])) / np.pi
    E2M = np.angle(np.linalg.eigvals(SM[12:, 12:])) / np.pi

    # If the occupied bands at G and M have the same C4 eigenvalues, the system
    # is trivial. Otherwise, it is nontrivial. Only -pi/4 and +3pi/4 need to be
    # counted.

    nr1G = nr2G = nr1M = nr2M = 0

    for ind in range(4):
        if 0 > E1G[ind] > -0.25:
            nr1G += 1

        if 0 > E2G[ind] > -0.25:
            nr2G += 1

        if 0 > E1M[ind] > -0.25:
            nr1M += 1

        if 0 > E2M[ind] > -0.25:
            nr2M += 1

    return 0 if (nr1G == nr1M and nr2G == nr2M) else 1

def plot_ribbon_bandstructure(thetas, momenta=np.linspace(-np.pi, np.pi, 100), 
                              width=10):
    """ Plot the bandstructure of the Ho-Chalker operator in a ribbon geometry.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.
    momenta : list of floats
        Momenta for which to plot the bandstructure.
    width : integer
        Number of unit cells in the finite direction of the ribbon.
    """

    evals_list = []
    mom_list = []
    colors = []

    for kx in momenta:
        S = build_ribbon_x(thetas, kx, width)
        E, V = np.linalg.eig(S)
        E = np.angle(E)
        for ind in range(len(E)):
            evals_list.append(E[ind])
            mom_list.append(kx)
            colors.append(np.sum(np.abs(V[:len(E)//2, ind])**2))

    py.figure(figsize=(6, 12))
    py.scatter(mom_list, evals_list, c=colors, cmap=cmap)
    py.xlim([-np.pi, np.pi])
    py.ylim([-np.pi, np.pi])
    # fundamental phase domain
    [py.plot([-np.pi, np.pi], [y, y], c='k') 
            for y in (-3*np.pi/4, -np.pi/4, np.pi/4, 3*np.pi/4)]
    py.xlabel('momentum')
    py.ylabel('eigenphase')

def plot_spectrum(thetas, width=3, length=3):
    """ Plot the spectrum of a finite-size Ho-Chalker operator.

    Parameters
    ----------
    thetas : list of floats
        The four values of the angles theta.
    length : integer
        Number of unit cells in the horizontal direction.
    width : integer
        Number of unit cells in the vertical direction.
    """

    S = build_finite_system(thetas, length, width)
    E = np.sort(np.angle(np.linalg.eigvals(S)))
    py.figure(figsize=(8, 8))
    py.scatter(range(len(E)), E)
    py.ylim([-np.pi, np.pi])
    py.xlim([-1, len(E)+1])
    # fundamental phase domain
    [py.plot([-1, len(E)+1], [y, y], c='k') 
            for y in (-3*np.pi/4, -np.pi/4, np.pi/4, 3*np.pi/4)]
    py.xlabel('state #')
    py.ylabel('eigenphase')

def chern_number(thetas, n, m, band_index):
    """Obtain Chern number for the anomalous floquet topological phase.

    Parameters
    ----------
    thetas : list of floats
        Value of (theta_1, theta_2, theta_3, theta_4) for which to compute the
        invariant.
    n, m : integers
        Numbers of the discreted momenta for kx and ky.
    band_index : integer
        labels of quasienergy band from bottom band to top band.
    """
    
    kx_array = np.linspace(-np.pi, np.pi, m + 1)
    ky_array = np.linspace(-np.pi, np.pi, n + 1)
    wave1 = np.zeros([16, n * m], dtype = complex)
    wave2 = np.zeros([16, n * m], dtype = complex)
    wave3 = np.zeros([16, n * m], dtype = complex)
    wave4 = np.zeros([16, n * m], dtype = complex)
    count = 0

    for ky in ky_array[0 : n]:
        for kx in kx_array[0 : m]:
            momenta = np.array([kx, ky])
            u = np.array(build_bulk_system(thetas, momenta))
            evals, evecs = np.linalg.eig(u)
            evals = np.real(np.angle(evals))
            evals_index = np.argsort(evals)

            '''four-fold degenerate band'''
            wave1[:, count] = evecs[:, evals_index[4 * band_index]]
            wave2[:, count] = evecs[:, evals_index[4 * band_index + 1]]
            wave3[:, count] = evecs[:, evals_index[4 * band_index + 2]]
            wave4[:, count] = evecs[:, evals_index[4 * band_index + 3]]
            count = count + 1

    ukx = np.zeros([1, n * m], dtype = complex)
    uky = np.zeros([1, n * m], dtype = complex)
    for i in range(n * m):
        lv = np.zeros([4, 16], dtype = complex)
        rv = np.zeros([16, 4], dtype = complex)
        if (i + 1) % m == 0:
            rv[:, 0] = wave1[:, i + 1 - m]
            rv[:, 1] = wave2[:, i + 1 - m]
            rv[:, 2] = wave3[:, i + 1 - m]
            rv[:, 3] = wave4[:, i + 1 - m]
        else:
            rv[:, 0] = wave1[:, i + 1]
            rv[:, 1] = wave2[:, i + 1]
            rv[:, 2] = wave3[:, i + 1]
            rv[:, 3] = wave4[:, i + 1]
        lv[0, :] = wave1[:, i].conj().T
        lv[1, :] = wave2[:, i].conj().T
        lv[2, :] = wave3[:, i].conj().T
        lv[3, :] = wave4[:, i].conj().T
        ukx[0, i] = np.linalg.det(lv @ rv) / abs(np.linalg.det(lv @ rv))

        lv = np.zeros([4, 16], dtype = complex)
        rv = np.zeros([16, 4], dtype = complex)
        if i // m == n - 1:
            rv[:, 0] = wave1[:, i + m - n * m]
            rv[:, 1] = wave2[:, i + m - n * m]
            rv[:, 2] = wave3[:, i + m - n * m]
            rv[:, 3] = wave4[:, i + m - n * m]
        else:
            rv[:, 0] = wave1[:, i + m]
            rv[:, 1] = wave2[:, i + m]
            rv[:, 2] = wave3[:, i + m]
            rv[:, 3] = wave4[:, i + m]
        lv[0, :] = wave1[:, i].conj().T
        lv[1, :] = wave2[:, i].conj().T
        lv[2, :] = wave3[:, i].conj().T
        lv[3, :] = wave4[:, i].conj().T
        uky[0, i] = np.linalg.det(lv @ rv) / abs(np.linalg.det(lv @ rv))
    
    # lattice field strength
    ukxp = np.zeros([1, n * m], dtype = complex)
    ukyp = np.zeros([1, n * m], dtype = complex)
    curv = np.zeros([1, n * m], dtype = complex)
    for i in range(n * m):
        if i // m == n - 1:
            ukxp[0, i] = ukx[0, i] / ukx[0, i + m - n * m]
        else:
            ukxp[0, i] = ukx[0, i] / ukx[0, i + m]

        if (i + 1) % m == 0:
            ukyp[:, i] = uky[0, i + 1 - m] / uky[0, i]
        else:
            ukyp[:, i] = uky[0, i + 1] / uky[0, i]
        
        curv[:, i] = np.log(ukxp[0, i] * ukyp[0, i])

    chern = curv.sum()
    return np.round(chern.real, 3)

def chern_number_doublet(thetas, n, m, band_index):
    """Obtain Chern number for the Chern topological phase with two-fold
    degenerate bands.

    Parameters
    ----------
    thetas : list of floats
        Value of (theta_1, theta_2, theta_3, theta_4) for which to compute the
        invariant.
    n, m : integers
        Numbers of the discreted momenta for kx and ky.
    band_index : integer
        labels of quasienergy band from bottom band to top band.
    """

    kx_array = np.linspace(-np.pi, np.pi, m + 1)
    ky_array = np.linspace(-np.pi, np.pi, n + 1)
    wave1 = np.zeros([16, n * m], dtype = complex)
    wave2 = np.zeros([16, n * m], dtype = complex)
    count = 0

    for ky in ky_array[0 : n]:
        for kx in kx_array[0 : m]:
            momenta = np.array([kx, ky])
            u = np.array(build_bulk_system(thetas, momenta))
            evals, evecs = np.linalg.eig(u)
            evals = np.real(np.angle(evals))
            evals_index = np.argsort(evals)

            '''double-degenerate band'''
            wave1[:, count] = evecs[:, evals_index[2 * band_index]]
            wave2[:, count] = evecs[:, evals_index[2 * band_index + 1]]
            count = count + 1

    ukx = np.zeros([1, n * m], dtype = complex)
    uky = np.zeros([1, n * m], dtype = complex)
    for i in range(n * m):
        lv = np.zeros([2, 16], dtype = complex)
        rv = np.zeros([16, 2], dtype = complex)
        if (i + 1) % m == 0:
            rv[:, 0] = wave1[:, i + 1 - m]
            rv[:, 1] = wave2[:, i + 1 - m]
        else:
            rv[:, 0] = wave1[:, i + 1]
            rv[:, 1] = wave2[:, i + 1]
        lv[0, :] = wave1[:, i].conj().T
        lv[1, :] = wave2[:, i].conj().T
        ukx[0, i] = np.linalg.det(lv @ rv) / abs(np.linalg.det(lv @ rv))

        lv = np.zeros([2, 16], dtype = complex)
        rv = np.zeros([16, 2], dtype = complex)
        if i // m == n - 1:
            rv[:, 0] = wave1[:, i + m - n * m]
            rv[:, 1] = wave2[:, i + m - n * m]
        else:
            rv[:, 0] = wave1[:, i + m]
            rv[:, 1] = wave2[:, i + m]
        lv[0, :] = wave1[:, i].conj().T
        lv[1, :] = wave2[:, i].conj().T
        uky[0, i] = np.linalg.det(lv @ rv) / abs(np.linalg.det(lv @ rv))

    '''lattice field strength'''
    ukxp = np.zeros([1, n * m], dtype = complex)
    ukyp = np.zeros([1, n * m], dtype = complex)
    curv = np.zeros([1, n * m], dtype = complex)
    for i in range(n * m):
        if i // m == n - 1:
            ukxp[0, i] = ukx[0, i] / ukx[0, i + m - n * m]
        else:
            ukxp[0, i] = ukx[0, i] / ukx[0, i + m]

        if (i + 1) % m == 0:
            ukyp[:, i] = uky[0, i + 1 - m] / uky[0, i]
        else:
            ukyp[:, i] = uky[0, i + 1] / uky[0, i]
        
        curv[:, i] = np.log(ukxp[0, i] * ukyp[0, i])

    chern = curv.sum() / (2 * np.pi * 1j)
    return np.round(chern.real, 3)

def main():
	""" This function reproduces some of our numerical results. """

	print('Reproducing the spectra of Fig. 2')
	plot_spectrum([0]*4)
	py.title('Decoupled limit: trivial')

	plot_spectrum([np.pi/2]*4)
	py.title('Decoupled limit: HOTI')

	plot_spectrum([0, 0, np.pi/2, np.pi/2])
	py.title('Decoupled limit: STP')

	plot_spectrum([np.pi/2, np.pi/2, 0, 0])
	py.title('Decoupled limit: Majorana flat band')

	print('Reproducing the bandstructure of Fig. 4')
	plot_ribbon_bandstructure([np.pi/4]*4)
	py.title('thetas = pi/4')

	print('Determining the strong topological invariant at thetas = pi/4')
	plot_strong_invariant([np.pi/4]*4)
	py.title('At thetas = pi/4 the winding number of det r is -1')

	print('The Chern number of the anomalous Floquet topological phase:', \
	chern_number(np.array([0, 0, np.pi/2, np.pi/2]), 20, 20, 0))

	print('The Chern number of the lower band of Fig. 4:',\
	chern_number_doublet([np.pi/4]*4, 20, 20, 1))

	print('Plotting transmission and HOTI invariants for equal thetas')
	G_PBC = []
	G_OBC = []
	nu = []
	Q = []

	thetavals = np.linspace(0, np.pi/2, 51) 
	for theta in thetavals:
		S_PBC = build_network_smatrix([theta]*4, pbc=True, four_terminal=False)
		S_OBC = build_network_smatrix([theta]*4, pbc=False, four_terminal=False)
		S_4T = build_network_smatrix([theta]*4, pbc=False, four_terminal=True)

		G_PBC.append(conductance(S_PBC))
		G_OBC.append(conductance(S_OBC))
		nu.append(S_4T[0, 0].real) # r1 is scalar
		Q.append(c4_invariant([theta]*4))

	py.figure(figsize=(15, 12))
	py.plot(thetavals, G_PBC, 'r', linewidth=5, label='G_PBC')
	py.plot(thetavals, G_OBC, 'b', linewidth=5, label='G_OBC')
	py.plot(thetavals, nu, 'g--', linewidth=3, label='nu')
	py.plot(thetavals, Q, 'm:', linewidth=8, label='Q')

	py.legend(loc='upper left')
	py.xlabel('thetas')
	py.xlim([0, np.pi/2])
	py.ylim([-1.1, 1.1])
	py.xticks([0, np.pi/4, np.pi/2], ['0', 'pi/4', 'pi/2'])

	input('Press any key to exit...')

if __name__ == '__main__':
    main()


